"Bring Your Own Greedy"+Max: Near-Optimal $1/2$-Approximations for Submodular Knapsack

The problem of selecting a small-size representative summary of a large dataset is a cornerstone of machine learning, optimization and data science. Motivated by applications to recommendation systems and other scenarios with query-limited access to vast amounts of data, we propose a new rigorous algorithmic framework for a standard formulation of this problem as a submodular maximization subject to a linear (knapsack) constraint. Our framework is based on augmenting all partial Greedy solutions with the best additional item. It can be instantiated with negligible overhead in any model of computation, which allows the classic \greedy algorithm and its variants to be implemented. We give such instantiations in the offline (Greedy+Max), multi-pass streaming (Sieve+Max) and distributed (Distributed+Max) settings. Our algorithms give ($1/2-\epsilon$)-approximation with most other key parameters of interest being near-optimal. Our analysis is based on a new set of first-order linear differential inequalities and their robust approximate versions. Experiments on typical datasets (movie recommendations, influence maximization) confirm scalability and high quality of solutions obtained via our framework. Instance-specific approximations are typically in the 0.6-0.7 range and frequently beat even the $(1-1/e) \approx 0.63$ worst-case barrier for polynomial-time algorithms.

==> experiments/common.py <==
from matplotlib.ticker import FuncFormatter

k_caption = {'xlabel' : 'K', 'fontsize' : 27, 'fontweight' : 'bold'}
caption_font = {'fontsize' : 27, 'fontweight' : 'bold'}
legend_prop = {'weight' : 'bold', 'size' : 15}
label_formatter = FuncFormatter(lambda x, position: str(int(x * 100)))
title_font = {'fontsize' : 27, 'fontweight' : 'bold'}
#linewidth = 3
linewidths = [4, 5, 5, 5]
alphas = [1, 0.7, 0.7, 1]
difs = [-1.5, 1.5, 0.5, -0.5]

colors = ['orange', 'red', 'blue', 'darkgreen']
linestyles = ['-.', '-', '--', ':']


#colors = ['black', 'red', 'blue', 'green']
#linestyles = ['-.', '-', '--', ':']

entriesCnt = 1
datasets = ['com-dblp', 'ego-Facebook', 'ml-20']
#datasets = ['com-dblp', 'ml-20']
#datasets = ['ego-Facebook']


#offline_algs = ['Greedy', 'Greedy+Max', 'GreedyOrMax']
#streaming_algs = ['Sieve', 'Sieve+Max', 'SieveOrMax']
offline_algs = ['Greedy', 'Greedy+Max', 'GreedyOrMax', 'PartialEnum+Greedy']
streaming_algs = ['Sieve', 'Sieve+Max', 'SieveOrMax', 'BranchingMRT']

offline_range = (0, len(offline_algs))
streaming_range = (len(offline_algs), len(offline_algs) + len(streaming_algs))

alg_names = offline_algs + streaming_algs
expected_starts = [x + '_' if x != 'PartialEnum+Greedy' else 'Greedy_1' for x in alg_names]
alg_range = range(len(alg_names))

ds_range = range(len(datasets))


def init_list():
  return [[[] for _ in alg_range] for _ in ds_range]

objs = init_list()
times = init_list()
oracleCalls = init_list()
ks = [[] for _ in ds_range]

def readEntry(line, ds, alg):
    if line.startswith('-'):
        for arr in [objs, times, oracleCalls]:
            arr[ds][alg].append(None)
        return
    #print(line.split(',')[0], alg)
    assert line.split(',')[0].startswith(expected_starts[alg])
    data = [float(x) for x in line.rstrip().split(',')[1:]]
    
    # (ignored) algName, 0 condID, 1 nItems, 2 capacity, 3 oracleCalls, 4 obj, 5 cost, 6 nItems, 7 runTime
    for (j, arr) in [(4, objs), (7, times), (3, oracleCalls)]:
        arr[ds][alg].append(data[j])
    if alg == 0:
        ks[ds].append(data[2])
    print(len(data), end = ' ')

def readDS(ds, suff):
    with open('data/' + datasets[ds] + '_raw' + suff + '.csv', 'r') as fin:
        fin.readline()
        i = 0
        while True:
            for alg in alg_range:
                for j in range(entriesCnt):
                    line = fin.readline()
                    if not line:
                        print()
                        print(i)
                        return
                    readEntry(line, ds, alg)
                    i = i + 1

def readAll(suff):
    for ds in ds_range:
        readDS(ds, suff)
        each = 1
        for alg in alg_range:
            for l in [objs, times, oracleCalls]:
                l[ds][alg] = l[ds][alg][::each]
        ks[ds] = ks[ds][::each]


==> experiments/draw_obj.py <==
#!/usr/bin/python3
from scipy.interpolate import spline
from scipy.interpolate import make_interp_spline, BSpline
from scipy.ndimage.filters import gaussian_filter1d
import numpy as np
import matplotlib.pyplot as plt
import sys
from common import *

readAll('_all')

def ratio_obj_caption(name):
  return {'ylabel' : 'Ratio to ' + name + ' objective', 'fontsize' : 22, 'fontweight' : 'bold'}

for (ds, ds_name) in enumerate(datasets):
    for (settings_name, r) in [('offline', offline_range), ('streaming', streaming_range)]:
        curvals = objs[ds][r[0]:r[1]]
        fig = plt.figure()
        font = {'family' : 'normal',
                 'size'   : 22}
        plt.rc('font', **font)
        #plt.gcf().subplots_adjust(bottom=0.15, left=0.25)
        plt.gcf().subplots_adjust(bottom=0.2, left=0.2)
        #plt.xlabel('Iteration', iteration_font)
        #plt.xlabel(xlabel = 'Iteration', **{'fontsize' : 27, 'fontweight' : 'bold'})
        plt.xlabel(**k_caption)
        # obj_caption = {'ylabel' : 'Objective', 'fontsize' : 27, 'fontweight' : 'bold'}
        plt.ylabel(**ratio_obj_caption(alg_names[r[0]]))
        #plt.yscale('log', basey=2)
        #minval = min([min([1 - x[1] for x in val]) for val in curvals]) - 0.02
        #plt.ylim(0.5, 1)
        ax = plt.axes()
        ax.xaxis.get_major_formatter().set_useOffset(False)
        ax.yaxis.get_major_formatter().set_useOffset(False)
        #ax.yaxis.set_major_formatter(label_formatter)
        #ax.set_yticks([0.1, 0.2, 0.5])
        #ax.set_yticks([0.5, 0.6, 0.7, 0.8, 0.9])
        #ax.set_xticks([0, 25, 50, 75, 100])
        for i,val in enumerate(curvals):
            if i == 0:
                continue
            print(val)
            last = val.index(None) if None in val else len(val)
            #if last <= 1:
            #    continue
            val = val[:last]
            x = ks[ds][:last]
            ratio = [(a / b) if b != 0 else -1 for (a,b) in zip(val, curvals[0][:last])]
            for j in range(len(ratio) - 2, -1, -1):
                if ratio[j] == -1:
                  ratio[j] = ratio[j+1]
            y = ratio

            #to_draw = gaussian_filter1d(ratio, sigma=2)
            #to_draw[0] = ratio[0]
            #plt.plot(ks[ds], to_draw, color = colors[i], linestyle = linestyles[i],
            #         linewidth = linewidth, label = alg_names[r[0] + i], antialiased=True)
            #each = len(ks[ds]) // 7
            #plt.scatter(ks[ds][::each], ratio[::each], marker = 'o', color = colors[i], linewidth = linewidth)

            #xnew = np.linspace(min(x), max(x), 200)
            #spl = make_interp_spline(x, y, k=3)
            #to_draw = spl(xnew)
            dif = 0.005
            y = [v * (1 + dif * difs[i]) for v in ratio]
            plt.plot(x, y, color = colors[i], linestyle = linestyles[i],
                     label = alg_names[r[0] + i], antialiased=True, linewidth = linewidths[i], alpha = alphas[i])
            plt.scatter(x, y, marker = 'o', color = colors[i], linewidth = linewidths[i])

        #plt.legend(handlelength=2.3, handletextpad=0.3)
        #plt.legend()
        #plt.title(ds_name + ' ' + settings_name, title_font)
        fig.savefig('pics/' + ds_name + '_' + settings_name + '_obj.pdf')
        #plt.show()
        if ds == 1:
            fig = plt.figure(figsize = (10,0.5))
            handles, labels = ax.get_legend_handles_labels()
            fig.legend(handles, labels, loc='center', mode='expand', ncol = r[1] - r[0] - 1,
                    handlelength = 3.5, handletextpad = 0.3, prop = legend_prop)
            fig.savefig('pics/legend_' + settings_name + '_obj.pdf')


==> experiments/draw_opt_ratio.py <==
from matplotlib.ticker import FuncFormatter
from scipy.interpolate import spline
from scipy.interpolate import make_interp_spline, BSpline
from scipy.ndimage.filters import gaussian_filter1d
import numpy as np
import matplotlib.pyplot as plt
import sys
import math


k_caption = {'xlabel' : 'K', 'fontsize' : 27, 'fontweight' : 'bold'}
caption_font = {'fontsize' : 27, 'fontweight' : 'bold'}
legend_prop = {'weight' : 'bold', 'size' : 15}
label_formatter = FuncFormatter(lambda x, position: str(int(x * 100)))
title_font = {'fontsize' : 27, 'fontweight' : 'bold'}
linewidths = [4, 5, 5, 5]
alphas = [1, 0.7, 0.7, 1]
difs = [-1.5, 1.5, 0.5, -0.5]

colors = ['orange', 'red', 'blue', 'darkgreen']
linestyles = ['-.', '-', '--', ':']

offline_algs = ['Greedy', 'Greedy+Max', 'GreedyOrMax', 'PartialEnum+Greedy']
streaming_algs = ['Sieve', 'Sieve+Max', 'SieveOrMax', 'BranchingMRT']
offline_range = (0, len(offline_algs))
streaming_range = (len(offline_algs), len(offline_algs) + len(streaming_algs))

alg_names = offline_algs + streaming_algs
expected_starts = [x + '_' if x != 'PartialEnum+Greedy' else 'Greedy_1' for x in alg_names]
alg_range = range(len(alg_names))

datasets = ['com-dblp', 'ego-Facebook', 'ml-20']
#datasets = ['ml-20']
ds_range = range(len(datasets))


def init_list():
  return [[[] for _ in alg_range] for _ in ds_range]

objs = init_list()
times = init_list()
oracleCalls = init_list()
costs = init_list()
ks = [[] for _ in ds_range]

def readEntry(line, ds, alg):
    if line.startswith('-'):
        for arr in [objs, times, costs, oracleCalls]:
            arr[ds][alg].append(None)
        return
    #print(line.split(',')[0], alg)
    assert line.split(',')[0].startswith(expected_starts[alg])
    data = [float(x) for x in line.rstrip().split(',')[1:]]
    
    # (ignored) algName, 0 condID, 1 nItems, 2 capacity, 3 oracleCalls, 4 obj, 5 cost, 6 nItems, 7 runTime
    for (j, arr) in [(3, oracleCalls), (4, objs), (5, costs), (7, times)]:
        arr[ds][alg].append(data[j])
    if alg == 0:
        ks[ds].append(data[2])
    print(len(data), end = ' ')

def readDS(ds):
    with open('data/' + datasets[ds] + '_raw_all.csv', 'r') as fin:
        fin.readline()
        i = 0
        while True:
            for alg in alg_range:
                line = fin.readline()
                if not line:
                    print()
                    print(i)
                    return
                readEntry(line, ds, alg)
                i = i + 1

def readAll():
    for ds in ds_range:
        readDS(ds)
        each = 1
        for alg in alg_range:
            for l in [objs, times, oracleCalls]:
                l[ds][alg] = l[ds][alg][::each]
        ks[ds] = ks[ds][::each]

readAll()

def ratio_obj_caption():
  return {'ylabel' : 'OPT approximation', 'fontsize' : 22, 'fontweight' : 'bold'}

for (ds, ds_name) in enumerate(datasets):
    opt = []
    greedy = 0
    print(len(ks[ds]))
    print(len(costs[ds][greedy]))
    for i in range(len(ks[ds])):
        obj = objs[ds][greedy][i]
        cost = costs[ds][greedy][i]
        k = ks[ds][i]
        opt.append(obj / (1 - math.exp(-cost / k)))

    for (settings_name, r) in [('offline', offline_range), ('streaming', streaming_range)]:
        curvals = objs[ds][r[0]:r[1]]
        fig = plt.figure()
        font = {'family' : 'normal',
                 'size'   : 22}
        plt.rc('font', **font)
        #plt.gcf().subplots_adjust(bottom=0.15, left=0.25)
        plt.gcf().subplots_adjust(bottom=0.2, left=0.2)
        #plt.xlabel('Iteration', iteration_font)
        #plt.xlabel(xlabel = 'Iteration', **{'fontsize' : 27, 'fontweight' : 'bold'})
        plt.xlabel(**k_caption)
        # obj_caption = {'ylabel' : 'Objective', 'fontsize' : 27, 'fontweight' : 'bold'}
        plt.ylabel(**ratio_obj_caption())
        #plt.yscale('log', basey=2)
        #minval = min([min([1 - x[1] for x in val]) for val in curvals]) - 0.02
        #plt.ylim(0.5, 1)
        ax = plt.axes()
        ax.xaxis.get_major_formatter().set_useOffset(False)
        ax.yaxis.get_major_formatter().set_useOffset(False)
        #ax.yaxis.set_major_formatter(label_formatter)
        #ax.set_yticks([0.1, 0.2, 0.5])
        #ax.set_yticks([0.5, 0.6, 0.7, 0.8, 0.9])
        #ax.set_xticks([0, 25, 50, 75, 100])
        for i,val in enumerate(curvals):
            print(val)
            last = val.index(None) if None in val else len(val)
            #if last <= 1:
            #    continue
            val = val[:last]
            x = ks[ds][:last]
            ratio = [(a / b) if b != 0 else -1 for (a,b) in zip(val, opt[:last])]
            for j in range(len(ratio) - 2, -1, -1):
                if ratio[j] == -1:
                  ratio[j] = ratio[j+1]
            #dif = 0.007
            dif = 0.005
            y = [v * (1 + dif * difs[i]) for v in ratio]

            #to_draw = gaussian_filter1d(ratio, sigma=2)
            #to_draw[0] = ratio[0]
            #plt.plot(ks[ds], to_draw, color = colors[i], linestyle = linestyles[i],
            #         linewidth = linewidth, label = alg_names[r[0] + i], antialiased=True)
            #each = len(ks[ds]) // 7
            #plt.scatter(ks[ds][::each], ratio[::each], marker = 'o', color = colors[i], linewidth = linewidth)

            #xnew = np.linspace(min(x), max(x), 200)
            #spl = make_interp_spline(x, y, k=3)
            #to_draw = spl(xnew)
            plt.plot(x, y, color = colors[i], linestyle = linestyles[i],
                     linewidth = linewidths[i], label = alg_names[r[0] + i], antialiased=True, alpha = alphas[i])
            plt.scatter(x, y, marker = 'o', color = colors[i], linewidth = linewidths[i], alpha = alphas[i])

        #plt.legend(handlelength=2.3, handletextpad=0.3)
        #plt.legend()
        #plt.title(ds_name + ' ' + settings_name, title_font)
        fig.savefig('pics/' + ds_name + '_' + settings_name + '_opt_approx.pdf')
        #plt.show()
        if ds == 1:
            fig = plt.figure(figsize = (10,0.5))
            handles, labels = ax.get_legend_handles_labels()
            fig.legend(handles, labels, loc='center', mode='expand', ncol = r[1] - r[0],
                    handlelength = 3, handletextpad = 0.3, prop = legend_prop)
            fig.savefig('pics/legend_' + settings_name + '_opt_approx.pdf')


==> experiments/draw_oracle.py <==
#!/usr/bin/python3
from scipy.interpolate import spline
from scipy.interpolate import make_interp_spline, BSpline
from scipy.ndimage.filters import gaussian_filter1d
import matplotlib.pyplot as plt
import sys
import numpy as np
from common import *

readAll()

def ratio_oracles_caption(name):
  return {'ylabel' : 'Ratio to ' + name + ' oracle calls', 'fontsize' : 20.5, 'fontweight' : 'bold'}

for (ds, ds_name) in enumerate(datasets):
    for (settings_name, r) in [('offline', offline_range), ('streaming', streaming_range)]:
        curvals = oracleCalls[ds][r[0]:r[1]]
        fig = plt.figure()
        font = {'family' : 'normal',
                 'size'   : 22}
        plt.rc('font', **font)
        #plt.gcf().subplots_adjust(bottom=0.15, left=0.25)
        leftAdj = 0.28#0.2 if ds != 1 else 0.25
        plt.gcf().subplots_adjust(bottom=0.2, left=leftAdj)
        #plt.xlabel('Iteration', iteration_font)
        #plt.xlabel(xlabel = 'Iteration', **{'fontsize' : 27, 'fontweight' : 'bold'})
        plt.xlabel(**k_caption)
        plt.ylabel(**ratio_oracles_caption(alg_names[r[0]]))
        #plt.yscale('log', basey=2)
        #minval = min([min([1 - x[1] for x in val]) for val in curvals]) - 0.02
        #plt.ylim(0.5, 1)
        ax = plt.axes()
        ax.xaxis.get_major_formatter().set_useOffset(False)
        ax.yaxis.get_major_formatter().set_useOffset(False)
        #ax.yaxis.set_major_formatter(label_formatter)
        #ax.set_yticks([0.1, 0.2, 0.5])
        #if ds == 0:
        #    plt.ylim(1.7, 2.3)
            #ax.set_yticks([1, 1.5, 2])
        #ax.set_xticks([0, 25, 50, 75, 100])
        for i,val in enumerate(curvals):
            #val = [x / 1000 for x in val]
            #to_draw = gaussian_filter1d(val, sigma=3)
            #print(val)
            #ratio = [x / y for (x,y) in zip(val, curvals[0])]
            #to_draw = gaussian_filter1d(ratio, sigma=2)
            print(val)
            if i == 0 or i == 3:
                continue
            last = val.index(None) if None in val else len(val)
            #if last <= 1:
            #    continue
            val = val[:last]
            x = ks[ds][:last]
            ratio = [a / b for (a, b) in zip(val, curvals[0][:last])]
            #to_draw = gaussian_filter1d(ratio, sigma=2)
            #to_draw[0] = ratio[0]
            ##to_draw = ratio
            #plt.plot(ks[ds], to_draw, color = colors[i], linestyle = linestyles[i],
            #         linewidth = linewidth, label = alg_names[r[0] + i], antialiased=True)
            y = ratio
            #xnew = np.linspace(min(x), max(x), 200)
            #spl = make_interp_spline(x, y, k=3)
            #to_draw = spl(xnew)
            plt.plot(x, y, color = colors[i], linestyle = linestyles[i],
                     linewidth = linewidth, label = alg_names[r[0] + i], antialiased=True)
            plt.scatter(x, y, marker = 'o', color = colors[i], linewidth = linewidth + 2)
        #plt.legend(handlelength=2.3, handletextpad=0.3)
        #plt.legend()
        #plt.title(ds_name + ' ' + settings_name, title_font)
        fig.savefig('pics/' + ds_name + '_' + settings_name + '_oracles.pdf')
        #plt.show()
        if ds == 1:
            fig = plt.figure(figsize = (7,0.5))
            handles, labels = ax.get_legend_handles_labels()
            fig.legend(handles, labels, loc='center', mode='expand', ncol = r[1] - r[0] - 1,
                    handlelength = 3.5, handletextpad = 0.3, prop = legend_prop)
            fig.savefig('pics/legend_' + settings_name + '_oracles.pdf')


==> experiments/draw_time.py <==
#!/usr/bin/python3
from scipy.interpolate import spline
from scipy.interpolate import make_interp_spline, BSpline
from scipy.ndimage.filters import gaussian_filter1d
import matplotlib.pyplot as plt
import numpy as np
import sys
from common import *

readAll()

def ratio_times_caption(name):
  return {'ylabel' : 'Ratio to ' + name + ' time', 'fontsize' : 24, 'fontweight' : 'bold'}

for (ds, ds_name) in enumerate(datasets):
    for (settings_name, r) in [('offline', offline_range), ('streaming', streaming_range)]:
        curvals = times[ds][r[0]:r[1]]
        fig = plt.figure()
        font = {'family' : 'normal',
                 'size'   : 22}
        plt.rc('font', **font)
        #plt.gcf().subplots_adjust(bottom=0.15, left=0.25)
        leftAdj = 0.28#0.2 if ds != 1 else 0.25
        plt.gcf().subplots_adjust(bottom=0.2, left=leftAdj)
        #plt.gcf().subplots_adjust(bottom=0.2, left=0.2)
        #plt.xlabel('Iteration', iteration_font)
        #plt.xlabel(xlabel = 'Iteration', **{'fontsize' : 27, 'fontweight' : 'bold'})
        plt.xlabel(**k_caption)
        plt.ylabel(**ratio_times_caption(alg_names[r[0]]))
        #plt.yscale('log', basey=2)
        #minval = min([min([1 - x[1] for x in val]) for val in curvals]) - 0.02
        #plt.ylim(0.5, 1)
        ax = plt.axes()
        ax.xaxis.get_major_formatter().set_useOffset(False)
        ax.yaxis.get_major_formatter().set_useOffset(False)
        #ax.yaxis.set_major_formatter(label_formatter)
        #ax.set_yticks([0.1, 0.2, 0.5])
        #ax.set_yticks([0.5, 0.6, 0.7, 0.8, 0.9])
        #ax.set_xticks([0, 25, 50, 75, 100])
        for i,val in enumerate(curvals):
            #print(val)
            #ratio = [x / y for (x,y) in zip(val, curvals[0])]
            #to_draw = gaussian_filter1d(ratio, sigma=2)
            #to_draw = gaussian_filter1d(val, sigma=3)
            print(val)
            if i == 0 or i == 3:
                continue
            last = val.index(None) if None in val else len(val)
            if last <= 1:
                continue
            val = val[:last]
            x = ks[ds][:last]
            ratio = [a / b if b != 0 else -1 for (a,b) in zip(val, curvals[0][:last])]
            j = 0
            while j < len(ratio) and ratio[j] == -1:
              j = j + 1
            y = ratio[j:]
            x = x[j:]
            print("y = ", y)
            #to_draw = gaussian_filter1d(ratio, sigma=2)
            #to_draw[0] = ratio[0]
            #to_draw = ratio
            #plt.plot(ks[ds][j+2:], to_draw, color = colors[i], linestyle = linestyles[i],
            #         linewidth = linewidth, label = alg_names[r[0] + i], antialiased=True)
            #each = 1#len(ks[ds]) // 10
            print(len(x), len(y))
            #xnew = np.linspace(min(x), max(x), 200)
            #spl = make_interp_spline(x, y, k=3)
            #to_draw = spl(xnew)
            plt.plot(x, y, color = colors[i], linestyle = linestyles[i],
                     linewidth = linewidth, label = alg_names[r[0] + i], antialiased=True)
            plt.scatter(x, y, marker = 'o', color = colors[i], linewidth = linewidth + 2)

        #plt.legend(handlelength=2.3, handletextpad=0.3)
        #plt.legend()
        #plt.title(ds_name + ' ' + settings_name, title_font)
        fig.savefig('pics/' + ds_name + '_' + settings_name + '_times.pdf')
        #plt.show()
        if ds == 1:
            fig = plt.figure(figsize = (10,0.5))
            handles, labels = ax.get_legend_handles_labels()
            fig.legend(handles, labels, loc='center', mode='expand', ncol = r[1] - r[0] - 1,
                    handlelength = 3.5, handletextpad = 0.3, prop = legend_prop)
            fig.savefig('pics/legend_' + settings_name + '_times.pdf')


==> experiments/draw_time_quick.py <==
#!/usr/bin/python3
from scipy.interpolate import spline
from scipy.interpolate import make_interp_spline, BSpline
from scipy.ndimage.filters import gaussian_filter1d
import matplotlib.pyplot as plt
import numpy as np
import sys
from common import *
import statistics

readAll('_times')

def ratio_times_caption(name):
  return {'ylabel' : 'Ratio to ' + name + ' time', 'fontsize' : 24, 'fontweight' : 'bold'}

for (ds, ds_name) in enumerate(datasets):
    length = 10
    realks = []
    avgs = [[] for _ in alg_range]
    mins = [[] for _ in alg_range]
    maxs = [[] for _ in alg_range]
    stddev = [[] for _ in alg_range]

    for i in range(0, len(times[ds][0]), length):
        realks.append(ks[ds][i])
        for alg in alg_range:
            alg_times = [times[ds][alg][i + j] for j in range(length)]
            avgs[alg].append(sum(alg_times) / len(alg_times))
            mins[alg].append(min(alg_times))
            maxs[alg].append(max(alg_times))
            stddev[alg].append(statistics.stdev(alg_times))

    for (settings_name, r) in [('offline', offline_range), ('streaming', streaming_range)]:
        curvals = avgs[r[0]:r[1]]
        fig = plt.figure()
        font = {'family' : 'normal',
                 'size'   : 22}
        plt.rc('font', **font)
        #plt.gcf().subplots_adjust(bottom=0.15, left=0.25)
        leftAdj = 0.28#0.2 if ds != 1 else 0.25
        plt.gcf().subplots_adjust(bottom=0.2, left=leftAdj)
        #plt.gcf().subplots_adjust(bottom=0.2, left=0.2)
        #plt.xlabel('Iteration', iteration_font)
        #plt.xlabel(xlabel = 'Iteration', **{'fontsize' : 27, 'fontweight' : 'bold'})
        plt.xlabel(**k_caption)
        plt.ylabel(**ratio_times_caption(alg_names[r[0]]))
        #plt.yscale('log', basey=2)
        #minval = min([min([1 - x[1] for x in val]) for val in curvals]) - 0.02
        #plt.ylim(0.5, 1)
        ax = plt.axes()
        ax.xaxis.get_major_formatter().set_useOffset(False)
        ax.yaxis.get_major_formatter().set_useOffset(False)
        #plt.ylim(0,5)
        #ax.yaxis.set_major_formatter(label_formatter)
        #ax.set_yticks([0.1, 0.2, 0.5])
        #ax.set_yticks([0.5, 0.6, 0.7, 0.8, 0.9])
        #ax.set_xticks([0, 25, 50, 75, 100])
        for i,val in enumerate(curvals):
            #print(val)
            #ratio = [x / y for (x,y) in zip(val, curvals[0])]
            #to_draw = gaussian_filter1d(ratio, sigma=2)
            #to_draw = gaussian_filter1d(val, sigma=3)
            print(val)
            if i == 0 or i == 3:
                continue
            last = val.index(None) if None in val else len(val)
            if last <= 1:
                continue
            val = val[:last]
            ratio = [a / b if b != 0 else -1 for (a,b) in zip(val, curvals[0][:last])]
            j = 0
            while j < len(ratio) and ratio[j] == -1:
              j += 1
            y = ratio[j:]
            #lb = [a / b if b != 0 else -1 for (a,b) in zip(mins[r[0] + i], curvals[0])]
            #lb = lb[j:last]
            #lb = [max(a,0) for a in lb]
            #lb = [b - a for (a,b) in zip(lb, ratio)]
            #ub = [a / b if b != 0 else -1 for (a,b) in zip(maxs[r[0] + i], curvals[0])]
            #ub = ub[j:last]
            #ub = [a - b for (a,b) in zip(ub, ratio)]

            devub = [a / b if b != 0 else -1 for (a,b) in zip(stddev[r[0] + i], curvals[0])]
            devub = devub[j:last]
            devlb = [min(a, b) for (a,b) in zip(devub, y)]
            #print("lb = ", lb)
            #print("ub = ", ub)
            x = realks[j:last]
            #print("y = ", y)
            #to_draw = gaussian_filter1d(ratio, sigma=2)
            #to_draw[0] = ratio[0]
            #to_draw = ratio
            #plt.plot(ks[ds][j+2:], to_draw, color = colors[i], linestyle = linestyles[i],
            #         linewidth = linewidth, label = alg_names[r[0] + i], antialiased=True)
            #each = 1#len(ks[ds]) // 10
            print(len(x), len(y))
            #xnew = np.linspace(min(x), max(x), 200)
            #spl = make_interp_spline(x, y, k=3)
            #to_draw = spl(xnew)
            #plt.plot(x, y, color = colors[i], linestyle = linestyles[i],
            #         linewidth = linewidth, label = alg_names[r[0] + i], antialiased=True)
            #plt.scatter(x, y, marker = 'o', color = colors[i], linewidth = linewidth + 2)
            plt.errorbar(x, y, yerr=[devlb, devub], color = colors[i], linestyle = linestyles[i],
                         linewidth = 3, label = alg_names[r[0] + i], antialiased=True, marker = 'o')

        #plt.legend(handlelength=2.3, handletextpad=0.3)
        #plt.legend()
        #plt.title(ds_name + ' ' + settings_name, title_font)
        #fig.savefig('pics/' + ds_name + '_' + settings_name + '_times_no_bars.pdf')
        fig.savefig('pics/' + ds_name + '_' + settings_name + '_times.pdf')
        #plt.show()
        if ds == 1:
            legend_prop = {'weight' : 'bold', 'size' : 22}
            fig = plt.figure(figsize = (8,0.5))
            handles, labels = ax.get_legend_handles_labels()
            fig.legend(handles, labels, loc='center', mode='expand', ncol = r[1] - r[0] - 1,
                    handlelength = 3.5, handletextpad = 0.3, prop = legend_prop)
            fig.savefig('pics/legend_' + settings_name + '_times.pdf')

